Finding Supercharacter Theories on Character Tables

We describe an easy way how to find supercharacter theories for a finite group, if its character table is known. Namely, we show how an arbitrary partition of the conjugacy classes or of the irreducible characters can be refined to the coarsest partition that belongs to a supercharacter theory. Our constructions emphasize the duality between superclasses and supercharacters. An algorithm is presented to find all supercharacter theories on a given character table. The algorithm is used to compute the number of supercharacter theories for some nonabelian simple groups with up to 26 conjugacy classes.

==> anc/superchars.g <==
#############################################################################
##
#W  superchars.g         Supercharacter Theories              Frieder Ladisch
##
#Y  2020
##
##  GAP code for computing supercharacter theories on a known character table,
##  accompanying my paper "Finding aupercharacter theories on Character Tables".
##  Just read it into a GAP-session with Read( "path/to/file/superchars.g" );
##  to use the functions, attributes etc.
##
##  The tables in the paper were produced with 
##  "NrSuperCharacterTheories( ct );", where "ct" must be a
##  character table, prefarably with <= 26 conjugacy classes.
##  Internally, this computes "AllSCTReps( ct )", which returns a list of all_2sct
##  supercharacter theories on the character table "ct" up to table automorphisms.
##  
##  The maps "ClPt" and "IrPt" from Definitions 3.1 and 3.4 are implemented as
##  "ClassPartitionFromCharSets( ct, charsets )" and
##  "CharPartitionFromClassSets( ct, clssets )".
##  The supercharacter theory constructions from Corollary 4.1 are
##  "SCTfromClassPartition( ct, classpart )" and 
##  "SCTfromCharPartition( ct, charpart )".
##  See comments in the code below for other available functions and how to extract
##  information about a particular supercharacter theory.




##  First, the "declaration part":


#############################################################################
##
##  Supercharacter theories
##
#############################################################################


#############################################################################
##
#I  Infoclass for supercharacter theory functions
##
##  supported InfoLevels 0, 1, 2, 3, 4
##  used to print progress report when searching for scts on a given table
##  Default 0 
##
DeclareInfoClass( "InfoSuperChar" );

#############################################################################
##
#C  IsSuperCharTable( <tbl> )
##  
IsSuperCharTable:= NewCategory( "IsSuperCharTable", IsNearlyCharacterTable );


#############################################################################
##
#R  IsSCTwithCharTable( <tbl> )
##
##  At the moment, only supercharacter tables derived from some character 
##  table are implemented. This table is called the parent character table.
##  So for the moment, every supercharacter table is in the following 
##  representation.
## 
##
IsSCTwithCharTable:= NewRepresentation( "IsSCTwithCharTable", 
    IsComponentObjectRep and IsAttributeStoringRep and IsSuperCharTable,
    [] );

##  Possible extension: implement supercharacter theories for groups 
##  without computing character table, e.g. supercharacters 
##  of Carlos André and Ning Yan for unimodular upper triangular group.

##  Other possible extension: SCTs with SCT as parent table,
##  or something more general  (table algebras/based rings and substructures?)



##  A supercharacter theory in "IsSCTwithCharTable" is determined by its 
##  parent table <partbl> 
##  and either a partition of the classes of <partbl> (represented by a 
##  partition of the class positions [ 1..k(<partbl>) ] ), or a partition
##  of Irr( <partbl> ) (represented by a partition of [ 1.. |Irr( <partbl> )| ] )
##  This information is stored in the next three attributes.
    
#############################################################################
##
#A  ParentCharacterTable( <sct> );
##
ParentCharacterTable:= NewAttribute( "ParentCharacterTable", IsSuperCharTable );
SetParentCharacterTable:= Setter( ParentCharacterTable );

#############################################################################
##
#A  ClassPartitionOfSCT( <sct> );
#A  CharPartitionOfSCT( <sct> );
##
##  A supercharacter theory with known parent table is determined by a
##  partition of class positions and/or a partition of the Irr positions:
##  These are stored in these two attributes:
##
ClassPartitionOfSCT:= NewAttribute( "ClassPartitionOfSCT", IsSuperCharTable );
CharPartitionOfSCT:= NewAttribute( "CharPartitionOfSCT", IsSuperCharTable );
SetClassPartitionOfSCT:= Setter( ClassPartitionOfSCT );
SetCharPartitionOfSCT:= Setter( CharPartitionOfSCT );





#############################################################################
##                                                                         ##
##  Construct supercharacter theories on a given character table           ##
##                                                                         ##
#############################################################################



#############################################################################
##
#O  SCTWithGivenSuperclass( ct, classset )
## 
##  returns the coarsest supercharacter theory containing 
##  classset (a set of class positions) as a superclass,
##  and fail if no such supercharacter theory exists
##
SCTWithGivenSuperclass:= NewOperation( "SCTWithGivenSuperclass", [IsOrdinaryTable, IsList ] );


#############################################################################
##
#O  SCTWithGivenSuperclassList ( ct, cllist )
##
##  returns the coarsest supercharacter theory containing
##  each member of cllist ( a list of sets of class positions )
##  as superclass, and fail if no such supercharacter theory exists.
##
SCTWithGivenSuperclassList:= NewOperation( "SCTWithGivenSuperclassList", [IsOrdinaryTable, IsTable] );

##  TODO analoguous functions for character sets/ possible supercharacters.    

#############################################################################
##
#O  SCTfromClassPartition( <ct>, <clstartpart> )
##
##  finds coarsest refinement of class partition clstartpart that is 
##  a supercharacter theory and returns that supercharacter theory.
##  clstartpart can also be just a list of sets of class positions.
##  This function always returns a supercharacter theory,
##  often the trivial, finest possible supercharacter theory 
##
SCTfromClassPartition:= NewOperation( "SCTfromClassPartition", [ IsOrdinaryTable, IsTable ] );

#############################################################################
##
#O  SCTfromCharPartition( ct, chstartpart )
#O  SCTfromCharPartition( irrlistlist )
##
##  finds coarsest refinement of partition chstartpart of [ 1 .. |Irr G| ]
##  that is a supercharacter theory and returns that supercharacter theory
##  also meaningfull when chstartpart is not a partition,
##  just a list of lists.
##  Alternatively, can be called with irrlistlist a list of lists of
##  irr. chars of the same character table.
##
SCTfromCharPartition:= NewOperation( "SCTfromCharPartition", [ IsOrdinaryTable, IsTable ] );
#DeclareOperation( "SCTfromCharPartition", [ IsTable ] );

#############################################################################
##
#O  SCTfromWeakTableAutGrp ( ct, grp )
#O  SCTfromWeakTableAutGrpNC (ct, grp )
##
##  Let grp be a permutation group of the conjugacy classes which maps
##  Irr(ct) to itself. Then the orbits of grp determine a supercharacter theory.
##  The NC-version does not check whether grp really is a group of table automorphisms
##  and the result may be meaningless when it is not.
## 
SCTfromWeakTableAutGrp:= NewOperation( "SCTfromWeakTableAutGrp", [ IsOrdinaryTable, IsPermGroup ] );
SCTfromWeakTableAutGrpNC:= NewOperation( "SCTfromWeakTableAutGrpNC", [IsOrdinaryTable, IsPermGroup ] );


#############################################################################
##
#O  SCTMeet( <sct1>, <sct2> )
##
##  Computes the coarsest supercharacter theory that refines 
##  both sct1 and sct2.
##  This is the meet in the lattice of all scts.
##
SCTMeet:= NewOperation( "SCTMeet", [ IsSuperCharTable, IsSuperCharTable ] );


#############################################################################
##
#A  CoarsestSCT( ct )
##
##  The supercharacter theory with class partition [1], G\setminus [1].
##
CoarsestSCT:= NewAttribute( "CoarsestSCT",  IsOrdinaryTable );

#############################################################################
##
#A  FinestSCT( ct )
##
##  The supercharacter theory where each block of the partitions is a
##  single conjugacy class/ irreducible character
##
FinestSCT:= NewAttribute( "FinestSCT", IsOrdinaryTable );






#############################################################################
##                                                                         ##
##  Attributes and properties of supercharacter tables                     ##
##                                                                         ##
#############################################################################

#############################################################################
##
#A  SIrr( <sct> )
##
##  the irreducible supercharacters of a supercharacter theory as 
##  characters of parent character table.
##  Each element has the form SuperChar( ct, X ) for some member X
##  of the character partition of sct.
##  (See function SuperChar below.)
## 
SIrr:= NewAttribute( "SIrr", IsSuperCharTable );

#############################################################################
##
#O  AsSuperclassFunction( <sct>, <chi> )
#O  AsSuperclassFunctionNC( <sct>, <chi> )
##
##  chi class function of parent table of sct,
##  sct supercharacter table
##  when chi is constant on the superclasses of sct, 
##  this returns corresponding "superclass function",
##  which is simply a class function with UnderlyingCharacterTable set to sct,
##  and value list of length the number of superclasses of sct.
##  (TODO extra category for "superclass functions" ?)
##  If chi is not constant on superclasses, signals an error.
##  NC-version omits check and returns always a result
##
AsSuperclassFunction:= NewOperation( "AsSuperclassFunction", [ IsSuperCharTable, IsClassFunction ] );
AsSuperclassFunctionNC:= NewOperation( "AsSuperclassFunctionNC", [ IsSuperCharTable, IsClassFunction ] );

#############################################################################
##
#A  Irr( <sct> )
##
##  for supercharacter tables, this returns a list of superclass 
##  functions corresponding to SIrr, so the length of each list
##  is just the number of superclasses. 

#############################################################################
##
#P  EqualsParentTable( sct )
##
##  returns whether the supercharacter table equals in fact its 
##  parent table.
##
EqualsParentTable:= NewProperty( "EqualsParentTable", IsSuperCharTable );
SetEqualsParentTable:= Setter( EqualsParentTable );

#############################################################################
##
#O  Display( sct )
##
##  Nice output, uses Display for character tables, but omits printing
##  of centralizer sizes, since these make no sense for supercharacter theories.

#############################################################################
##
#?  some other functions for general character tables can be used 
##  for supercharacter tables, e. g. SizesConjugacyClasses, Size, etc.
##

#############################################################################
##
#O  ScalarProduct( sct, chi, psi )
##
#NewOperation( "ScalarProduct", [ IsSuperCharTable, IsRowVector, IsRowVector ] );






#############################################################################
##                                                                         ##
##  Compute all supercharacter theories of a given character table         ##
##                                                                         ##
#############################################################################

#############################################################################
##
#O  FirstStepSCTs( ct, k )
##  FirstStepSCTReps( ct, k )
##
##  FirstStepSCTs runs through all subsets S of G \setminus 1
##  such that S is a union of k conjugacy classes,
##  and finds the coarsest supercharacter theory
##  containing S as superclass, if such a theory exists at all.
##  the function returns the list of all supercharacter theories
##  found in this way.
##
##  The second version is as FirstStepSCTs, but  
##  just one representative  in each orbit under WeakAutsOfTable( ct )
##  is tested and found.
##
FirstStepSCTs:= NewOperation( "FirstStepSCTs", [ IsOrdinaryTable, IsPosInt ] );
FirstStepSCTReps:= NewOperation( "FirstStepSCTReps", [ IsOrdinaryTable, IsPosInt ] );

#############################################################################
##
#A  IkkSCTs( ct )
##  IkkSCTReps( ct )
##
##  IkkSCTs returns the list of all supercharacter theories 
##  with 3 superclasses, such that two of these superclasses 
##  each contain exactly half of the nontrivial conjugacy classes 
##  of the underlying group.
##  When ct has an even number of conjugacy classes, this is the empty list.
##  This is used in GenSCTReps for groups with od number of conjugacy classes.
##
##  The second version is as IkkSCTs, but  
##  just one representative  in each orbit under WeakAutsOfTable( ct )
##  is tested and found.
##
IkkSCTs:= NewAttribute( "IkkSCTs", IsOrdinaryTable );
IkkSCTReps:= NewAttribute( "IkkSCTReps", IsOrdinaryTable );

#############################################################################
##
#A  AllSCTReps:= function( ct )
##
##  returns all SCTs of character table ct,
##  up to matrix automorphisms of table.
##
AllSCTReps:= NewAttribute( "AllSCTReps", IsOrdinaryTable );


#############################################################################
##
#A  GenSCTReps( ct )
##
##  This returns a set of supercharacter theories on the character table ct
##  which is found as follows:
##  we run through the subsets of [ 2 .. k(ct) ] 
##  of size at most ( k(ct) -1 )/2 up to weak table automorphisms,
##  and find the coarsest supercharacter theory with this 
##  set as superclass (if such a sct exists). 
##  GenSCTReps returns all supercharacter theories found in this way.
##  AllSCTReps first invokes this function.
## 
GenSCTReps:= NewAttribute( "GenSCTReps", IsOrdinaryTable );

#############################################################################
##
#A  NrSuperCharacterTheories( ct )
##
##  Computes the number of supercharacter theories on the character table ct.
##
NrSuperCharacterTheories:= NewAttribute( "NrSuperCharacterTheories", IsOrdinaryTable );






#############################################################################
##
##  Helper functions
##

#############################################################################
##
#F  PartialRegChar( ct, X )
##
##  ct - character table, 
##  X - nonempty subset of [ 1..k(ct) ]
##  returns $ \sigma_X = \sum_{ i\in X } \chi_i(1) \chi_i
##  cf. Diaconis-Isaacs 2008, paragraph before Lemma~2.1
##
PartialRegChar:= NewOperation( "PartialRegChar", [ IsOrdinaryTable, IsList ] );

#############################################################################
##
#F  SuperChar( ct, X )
##
##  ct - character table, 
##  X - nonempty subset of [ 1..k(ct) ]
##  returns $ \sigma_X /d $,
##  where $ d $ is largest integer such that this is still a character.
##  cf Proposition 3.13 in my paper.
##
SuperChar:= NewOperation( "SuperChar", [ IsOrdinaryTable, IsList ]  );

#############################################################################
##
#F  ClassPartitionFromCharSets:= function( ct, charsets )
##
##  ct - Character table,
##  charsets - list of subsets of [ 1..k(ct) ],
##  viewed as subsets of Irr G
##  returns the coarsest partition of the classes of ct 
##  such that the characters $\sigma_X$, where X in charsets,
##  are constant on the blocks of the partition
##
ClassPartitionFromCharSets:= NewOperation( "ClassPartitionFromCharSets", [ IsOrdinaryTable, IsTable ]  );


#############################################################################
##
#F  CharPartitionFromClassSets:= function( ct, clssets )
##
##  ct - Character table,
##  clssets - list of subsets of [ 1..k(ct) ], viewed as list of sets of
##  the classes of ct.
##  returns partition of Irr(ct) defined by the functions
##  \chi \mapsto f_K(\chi) = \chi( \widehat{K} ) / \chi(1),
##  where $K$ runs through members of clssets, viewed as subsets of 
##  the underlying group G
##
CharPartitionFromClassSets:= NewOperation( "CharPartitionFromClassSets", [ IsOrdinaryTable, IsTable ]  );


#############################################################################
##
#F  IsSCTClassPartition:= function( ct, part );
##
##  returns whether part as partition of conjugacy classes of ct
##  defines a supercharacter theory
##  returns in particular false if part is not a partition.
##
IsSCTClassPartition:= NewOperation( "IsSCTClassPartition", [ IsOrdinaryTable, IsTable ]  );

#############################################################################
##
#F  IsSCTCharPartition:= function( ct, part )
##  returns whether part as partition of irr. chars of ct
##  defines a supercharacter theory  
##  returns in particular false if part is not a partition.
##
IsSCTCharPartition:= NewOperation( "IsSCTCharPartition", [ IsOrdinaryTable, IsList ]  );


#############################################################################
##
#F  StepsToSCTfromClassPartition:= function( ct, clstartset )
##
##  counts the number of partitions
##  (of the classes or the characters) 
##  which are formed until a partition belongs
##  to a supercharacter theory.
##
StepsToSCTfromClassPartition:= NewOperation( "StepsToSCTfromClassPartition", [ IsOrdinaryTable, IsTable ]  );

##  Other

#############################################################################
##
#A  WeakAutsOfTable( tbl )
##
##  table automorphisms, not necessarily preserving
##  power maps (or orders),
##  that is, permutations of class positions that map
##  Irr(ct) to itself.
##  
#DeclareAttributeSuppCT( "WeakAutsOfTable", IsOrdinaryTable, ["class"] );
WeakAutsOfTable:= NewAttribute( "WeakAutsOfTable", IsOrdinaryTable );

#############################################################################
##
#O  PartitionMeet( part1, part2 )
##
##  compute the meet of the two partitions
##  part1 and part2 in the lattice of set partitions 
##  results may be weird if part1, part2 are not partitions
##  or not partitions of the same set.
##
PartitionMeet:= NewOperation( "PartitionMeet", [ IsTable, IsTable ] );

#############################################################################
##  end of "Declaration part"







##  -------------------------------------------------------------------------
##  "implementation part":
##  Divide files here if this is ever made into proper GAP package!


#############################################################################
##
#W  superchars.gi        Supercharacter Theories              Frieder Ladisch
##
#Y  2020
##





#############################################################################
##
##  Construct supercharacter tables
##


#############################################################################
##
#F  (Helper function for defining a supercharacter theory:)
##
MakeSCTfromClassCharParttNC:= function( ct, classpart, charpart )
    # returns a supercharacter theory with underlying ordinary table ct,
    # class partition classpart and supercharacter partition charpart,
    # without checking whether this really defines a supercharacter theory.
    # This is just for not repeating the below lines over and over in 
    # the code.
    local sct;
    
    # create object:
    sct:= Objectify( NewType( NearlyCharacterTablesFamily,
            IsSuperCharTable and IsSCTwithCharTable),
            rec() );
            
    # set attribute values:
    SetParentCharacterTable( sct, ct );
    SetClassPartitionOfSCT( sct, classpart );
    SetCharPartitionOfSCT( sct, charpart );
    
    return sct;
end;


#############################################################################
##
#M  SCTWithGivenSuperclass( ct, classset )
##
InstallMethod( SCTWithGivenSuperclass,
    "for ordinary character table and list of class positions",
    [ IsOrdinaryTable, IsList ],
    function( ct, classset )
    # returns the coarsest supercharacter theory containing 
    # classset (a set of class positions) as a superclass,
    # and fail if no such supercharacter theory exists
    local kct,
        set0, set1, set2,
        classpart,
        charpart,
        sct;
    
    kct:= NrConjugacyClasses( ct );
    charpart:= CharPartitionFromClassSets( ct, [classset] );
    classpart:= ClassPartitionFromCharSets( ct, charpart );
    if not (classset in classpart) then
        return fail;
    fi;
    while Size( classpart ) <> Size( charpart ) do
        charpart:= CharPartitionFromClassSets( ct, classpart );
        classpart:= ClassPartitionFromCharSets( ct, charpart );
        if not (classset in classpart) then
            return fail;
        fi;
    od;
    
    return MakeSCTfromClassCharParttNC( ct, classpart, charpart );
    end
);


#############################################################################
##
#M  SCTWithGivenSuperclassList( <ct>, <classlist> )
##
InstallMethod( SCTWithGivenSuperclassList,
    "for ordinary table and partial partition of classes",
    [ IsOrdinaryTable, IsTable],
    function( ct, cllist )
    # returns the coarsest supercharacter theory containing
    # each member of cllist ( a list of sets of class positions )
    # as superclass, and fail if no such supercharacter theory exists.
    local kct,
        classset,
        classpart,
        charpart;
    
    kct:= NrConjugacyClasses( ct );
    
    charpart:= CharPartitionFromClassSets( ct, cllist );
    classpart:= ClassPartitionFromCharSets( ct, charpart );
    if not ForAll( cllist, classset -> classset in classpart ) then
        return fail;
    fi;
    while Size( classpart ) <> Size( charpart ) do
        classpart:= ClassPartitionFromCharSets( ct, charpart );
        if ForAll( cllist, classset -> classset in classpart ) then
            charpart:= CharPartitionFromClassSets( ct, classpart );
        else return fail;
        fi;
    od;
    return MakeSCTfromClassCharParttNC( ct, classpart, charpart );
    end
);



#############################################################################
##
#M  SCTfromClassPartition( ct, clstartpart )
##
InstallMethod( SCTfromClassPartition,
    "for ordinary table and list of lists of class positions",
    [ IsOrdinaryTable, IsTable ],
    function( ct, clstartpart )
    # finds coarsest refinement of a class partition that is 
    # a supercharacter theory
    # and returns that supercharacter theory
    # it is not checked whether clstartpart is actually a partition
    local clpart,    # class partition
          chpart,    # character partition
          clsize, chsize;
        
    chpart:= CharPartitionFromClassSets( ct, clstartpart );
    chsize:= Length( chpart );
    # (two steps in case clstartpart was not a partition)

    repeat
        clpart:= ClassPartitionFromCharSets( ct, chpart );  
        clsize:= Length( clpart );
        if clsize <> chsize then
            chpart:= CharPartitionFromClassSets( ct, clpart );
            chsize:= Length( chpart );
        fi;
    until clsize = chsize;
  
    return MakeSCTfromClassCharParttNC( ct, clpart, chpart );
    end
);

#############################################################################
##
#M  SCTfromCharPartition( ct, chstartpart )
#M  SCTfromCharPartition( irrlistlist )
##
InstallMethod( SCTfromCharPartition,
    "for ordinary character table and list of lists of positions in Irr",
    [ IsOrdinaryTable, IsTable ],
    function( ct, chstartpart )
    # finds coarsest refinement of a partition of Irr( ct ) that is 
    # a supercharacter theory
    # and returns that supercharacter theory
    # it is not checked whether chstartpart is actually a partition
    local clpart,    # class partition
          chpart,    # character partition
          chsize, clsize;
        
    clpart:= ClassPartitionFromCharSets( ct, chstartpart );
    clsize:= Length( clpart );
    # (two steps in case chstartpart was not a partition)
  
    repeat
        chpart:= CharPartitionFromClassSets( ct, clpart );
        chsize:= Length( chpart );
        if clsize <> chsize then
            clpart:= ClassPartitionFromCharSets( ct,chpart );
            clsize:= Length( clpart );
        fi;
    until clsize = chsize;;
  
    return MakeSCTfromClassCharParttNC( ct, clpart, chpart );
    end
);

InstallOtherMethod( SCTfromCharPartition,
    "for list of sets of irreducible characters of a character table",
    [ IsTable ],
    function( irrlistlist )
    local chi,      # an irr. character
          ct,       # underlying character table
          chstartpart, # list of sets of positions in Irr(ct)
          set, block, pos;
    
    # check arguments and refer to two-argument verion
    chi:= irrlistlist[1][1];
    if not IsIrreducibleCharacter( chi ) then
        Error( "<irrlistlist> must be a list of irreducible characters of the same table" );
    fi;    
    ct:= UnderlyingCharacterTable( chi ); # the argument should be an irreducible
                                                        # character.
    chstartpart:=[];
    for set in irrlistlist do
        block:= [];
        for chi in set do
            pos:= Position( Irr(ct), chi );
            if pos = fail then
                Error( "<irrlistlist> must be a list of irreducible characters of the same table" );
            else AddSet( block, pos );
            fi;
        od;
        AddSet( chstartpart, block );
    od;
    ## shorter, without check:
    # chstartpart:= List( irrlistlist, 
    #                      set-> Set( set, chi-> Position( Irr(ct), chi ) ) );
    
    return SCTfromCharPartition( ct, chstartpart );
    end
);


#############################################################################
##
#M  SCTfromWeakTableAutGrp( ct, ta )
#M  SCTfromWeakTableAutGrpNC( ct, ta )
##
InstallMethod( SCTfromWeakTableAutGrpNC,
    "for character table and group of weak table automorphisms",
    [ IsOrdinaryTable, IsPermGroup ],
    function( ct, ta )
    local kG, orbs;
    
    kG:= NrConjugacyClasses( ct );
    orbs:= OrbitsDomain( ta, [ 1..kG ], OnPoints );
    return SCTfromClassPartition(ct, orbs );
    end );
    
InstallMethod( SCTfromWeakTableAutGrp,
    "for character table and group of weak table automorphisms",
    [ IsOrdinaryTable, IsPermGroup ],
    function( ct, ta )
    local gens,    # generators of ta
          perm,    # perm in gens
          chi;     # loop over Irr(ct)
          
    # check arguments:
    
    gens:= GeneratorsOfGroup( ta );    
    if ForAny( gens, 
               perm-> not ForAll( Irr( ct ), 
                                  chi-> Permuted( chi, perm ) in Irr( ct ) )
              )
    then Error( "<ta> must be group of matrix automorphisms of character table!" );
    fi;
    
    # return result:
    return SCTfromWeakTableAutGrpNC( ct, ta );
    end );

#############################################################################
##
#M  SCTMeet( <sct1>, <sct2> )
##
InstallMethod( SCTMeet,
    "for two supercharacter tables",
    [ IsSuperCharTable and IsSCTwithCharTable, IsSuperCharTable and IsSCTwithCharTable ],
    function( sct1, sct2 );
    # returns the supercharacter theory which is the meet 
    # of the supercharacter theories sct1 and sct2,
    # that is, the coarsest supercharacter theory
    # which refines both sct1 and sct2.
    
    # check arguments:
    if not IsIdenticalObj( ParentCharacterTable( sct1 ),
            ParentCharacterTable( sct2 ) )
    then Error( "arguments must have the same parent character table" );
    fi;
    
    return SCTfromClassPartition( ParentCharacterTable( sct1 ),
               PartitionMeet( ClassPartitionOfSCT( sct1 ), 
                              ClassPartitionOfSCT( sct2 ) 
                            ) 
               );
    end );
    
    
#############################################################################
##
#M  CoarsestSCT( ct )
##
InstallMethod( CoarsestSCT,
    "for ordinary table",
    [IsOrdinaryTable],
    function( ct )
    return SCTWithGivenSuperclass( ct, [2..NrConjugacyClasses(ct)] );
    end);
    
#############################################################################
##
#M  FinestSCT( ct )
##
InstallMethod( FinestSCT,
    "for ordinary table",
    [IsOrdinaryTable],
    function( ct )
    local kG, 
          ii,     # loop var
          sct;
    kG:= NrConjugacyClasses( ct );
    sct:= SCTfromClassPartition( ct, List( [ 1..kG ], ii-> [ii] ) );
    SetEqualsParentTable( sct, true );
    return sct;
    end );
    
    

    
    
 
 
    
    
#############################################################################
##
##  Attributes, properties and Operations for supercharacter tables
##


#############################################################################
##
#M  EqualsParentTable( sct )
##
InstallMethod( EqualsParentTable,
    "for supercharacter table with parent character table",
    [ IsSuperCharTable and IsSCTwithCharTable ],
    function( sct )
    return NrConjugacyClasses( sct ) = NrConjugacyClasses( ParentCharacterTable( sct ) );
    end );

    

#############################################################################
##
#M  SIrr( <sct> )
##
## Z-Basis of the supercharacters of sct as Characters on parent Table of sct
##
InstallMethod( SIrr,
    "for supercharacter table with parent character table",
    [IsSuperCharTable and IsSCTwithCharTable],
    function( sct )
    local X, ct;
    ct:= ParentCharacterTable( sct );
    return List( CharPartitionOfSCT( sct ), X-> SuperChar( ct, X ) );
    end
);
    
    
#############################################################################
##
#M  Irr( <sct> )
##
##  Every superclass function which is also a character of the underlying 
##  group, is an positive integer linear comb of Irr( sct ).
## 
InstallMethod( Irr,
    "for supercharacter table with parent character table",
    [IsSuperCharTable and IsSCTwithCharTable],
    function( sct )
    local sigma, sc;
    return List( SIrr( sct ), 
                 sigma-> AsSuperclassFunctionNC( sct, sigma )
                );
    end
);


#############################################################################
##
#M  NrConjugacyClasses( <sct> )
##
##  yields number of superclasses.
##
InstallMethod( NrConjugacyClasses,
    "for a supercharacter table with parent character table",
    [IsSuperCharTable and IsSCTwithCharTable],
    function( sct )
    return Length( ClassPartitionOfSCT( sct ) );
    end
);

#############################################################################
##
#M  SizesConjugacyClasses( sct )
##
##  returns sizes of the superclasses.
##  use SizesConjugacyClasses of ParentTable
InstallMethod( SizesConjugacyClasses,
    "for supercharacter table with parent character table",
    [IsSuperCharTable and IsSCTwithCharTable],
    function( sct )
    return List( ClassPartitionOfSCT( sct ), 
                 scls-> Sum( SizesConjugacyClasses( 
                                ParentCharacterTable( sct ) 
                                ){scls} ) );
    end
);


#############################################################################
##
#M  Size( <sct> )
##
##  or refer to parent table?
InstallMethod( Size,
    "for supercharacter table",
    [IsSuperCharTable],
    function( sct )
    return Sum( SizesConjugacyClasses( sct ) );
    end
);






#############################################################################
##
##  Some operations for "superclass functions"
##


#############################################################################
##
#M  AsSuperclassFunctionNC( <sct>, <chi> );
##
InstallMethod( AsSuperclassFunctionNC,
    "for sct with parent table and class function",
    [ IsSuperCharTable and IsSCTwithCharTable, IsClassFunction ],
    function( sct, chi )
    local values, supcls;
    
    values:= List( ClassPartitionOfSCT( sct ), supcls-> chi[ supcls[1] ] );    
    return ClassFunction( sct, values );
    end
);

#############################################################################
##
#M  AsSuperclassFunction( sct, chi )
##
##  do checks, then use AsSuperclassFunctionNC
##
InstallMethod( AsSuperclassFunction,
    "for sct with parent table and class function",
    [ IsSuperCharTable and IsSCTwithCharTable, IsClassFunction ],
    function( sct, chi )
    local values, supcls;
    
    # check tables:
    if not IsIdenticalObj( UnderlyingCharacterTable( chi ), 
           ParentCharacterTable( sct ) ) then
        Error( "<sct> and <chi> must have same underlying table" );
    fi;
    
    # check that chi defines superclass function:
    if ForAny( ClassPartitionOfSCT( sct ), 
               supcls-> Length( Set( ValuesOfClassFunction( chi ){supcls} ) ) > 1 )
    then Error( "<chi> not constant on superclasses!" );
    else return AsSuperclassFunctionNC( sct, chi );
    fi;
    end
);
    




#############################################################################
##
#M  ScalarProduct( <sct>, <chi>, <psi> ) .  scalar product of class functions
##
##  code copied verbatim from ctblfuns.gi, 
##  just replaced "IsCharacterTable" by "IsSuperCharTable"
InstallOtherMethod( ScalarProduct,
    "for supercharacter table and two homogeneous lists",
    [ IsSuperCharTable, IsRowVector, IsRowVector ],
    function( tbl, x1, x2 )
    local i,       # loop variable
          scpr,    # scalar product, result
          weight;  # lengths of conjugacy classes

    weight:= SizesConjugacyClasses( tbl );
    x1:= ValuesOfClassFunction( x1 );
    x2:= ValuesOfClassFunction( x2 );
    scpr:= 0;
    for i in [ 1 .. Length( x1 ) ] do
      scpr:= scpr + x1[i] * GaloisCyc( x2[i], -1 ) * weight[i];
    od;
    return scpr / Size( tbl );
    end );



    
    
    
    
#############################################################################
##
##  other usefull functions 
##

#############################################################################
##
#F 
##
InstallMethod( PartialRegChar,
    "for character table and subset of [1..kG]",
    [IsOrdinaryTable, IsList],
    function( ct, X )
    local i;    
    return Sum( X, i-> Irr(ct)[i][1]*Irr(ct)[i] );
    end );

#############################################################################
##
#F 
##
InstallMethod( SuperChar,
    "for character table and subset of [1..kG]",
    [IsOrdinaryTable, IsList],
    function( ct, X )
    # ct - character table, 
    # X - nonempty subset of [ 1..k(ct) ]
    # returns $ \sigma_X /d $,
    # where $ d $ is largest integer such that this is still a character
    local d,      # greatest common divisor of degrees of irrs in X
          i;
          d:= Gcd( List( X, i-> Irr(ct)[i][1] ) );
    return Sum( X, i-> (Irr(ct)[i][1]/d) * Irr(ct)[i] );
end );


#############################################################################
##
#F 
##
InstallMethod( ClassPartitionFromCharSets, 
    "for character table and list of char sets",
    [IsOrdinaryTable, IsTable],
    function( ct, charsets )
    # ct - Character table,
    # charsets - list of subsets of [ 1..k(ct) ],
    # viewed as subsets of Irr G
    # returns the coarsest partition of the classes of ct 
    # such that the characters $\sigma_X$, where X in charsets,
    # are constant on the blocks of the partition
    #
    local kct,         # number of conjugacy classes
          classes,     # positions of conjugacy classes not yet distributed
                       # in part
          trivpos,     # position of trivial character in Irr(ct)
          sigmas,      # list of sigma_X, X in charsets
          sigm,        # member of sigmas
          classpart,   # partition of classes to be builded
          class1, class, # 
          block,       # a block of classpart
          chset;  
    
    kct:= NrConjugacyClasses( ct );
    classes:= [ 1..kct ];
    classpart:= [  ];  
    trivpos:= Position( Irr( ct ), TrivialCharacter( ct ) );
    sigmas:= List( Difference( charsets, [ [trivpos],[] ] ),  
                   chset -> PartialRegChar( ct , chset ) );
    
    while Length( classes ) > 0 do
        # new block with class1:
        class1:= classes[1];
        RemoveSet( classes, class1 );
        
        # see which other classes belong to block containing class1:
        block:= Filtered( classes, 
                          class -> ForAll( sigmas, sigm-> sigm[ class1 ] = sigm[ class ] )
                          );
#        block:= Set( block );
        
        # remove elements from "classes":
        classes:= Difference( classes, block );

        # need still to add class1 to block 
        AddSet( block, class1 );
        
        
        # Add block to class partition:
        MakeImmutable( block );
        AddSet( classpart, block );
    od;
    MakeImmutable( classpart );
    return classpart;
    end );  

#############################################################################
##
#F 
##
InstallMethod( CharPartitionFromClassSets,
    "for character table and list of class sets",
    [IsOrdinaryTable, IsTable],
    function( ct, clssets )
    # ct - Character table,
    # clssets - list of subsets of [ 1..k(ct) ], viewed as list of sets of
    # the classes of ct.
    # returns partition of Irr(ct) defined by the functions
    # \chi \mapsto f_K(\chi) = \chi( \widehat{K} ) / \chi(1),
    # where $K$ runs through members of clssets, viewed as subsets of 
    # the underlying group G
    local kct,           # number of conjugacy classes
        irrs,          # list of numbers corresponding to Irr( ct )
        calghoms,      # central chars on superclass sums
        oneclsset,     # member of clssets
        chi,           # irr. character
        class,         # nr corresponding to conjugacy class
        charpart, 
        irr1, irr,     # nrs corresponding to irr. character
        block,         # block of character partition to be returned
        hom; 
        
        
    kct:= NrConjugacyClasses( ct );
    irrs:= [ 1..kct ];
    charpart:= [];

    calghoms:= List( Difference( clssets, [[1],[]] ), 
                     oneclsset-> 
                         List( Irr( ct ), 
                               chi-> Sum( oneclsset, 
                                          class-> CentralCharacter( chi )[ class ] )
                             )
                    );

  
    while Length( irrs ) > 0 do
    
        # new block with first irr:
        irr1:= irrs[1];
        RemoveSet( irrs, irr1 );

        # see which other irrs belong to block:
        block:= Filtered( irrs, irr ->
                          ForAll( calghoms, hom-> hom[ irr ] = hom[ irr1 ] )
                        );
#        block:= Set( block );

        # remove these irrs from "irrs":
        irrs:= Difference( irrs, block );

        # add irr1 to block:
        AddSet( block, irr1 );
    
        # Add block to char partition:
        MakeImmutable( block );
        AddSet( charpart, block );
    od;
  
    MakeImmutable( charpart );
  
    return charpart;
    end); 

#############################################################################
##
#F 
##
InstallMethod( IsSCTClassPartition,
    "for character table and list of class sets",
    [IsOrdinaryTable, IsTable],
    function( ct, part );
    # returns whether part as partition of conjugacy classes of ct
    # defines a supercharacter theory
    # returns in particular false if part is not a partition.
    return Set( part, Set ) = 
       ClassPartitionFromCharSets( ct, 
         CharPartitionFromClassSets( ct, part ) );
end );

#############################################################################
##
#F 
##
InstallMethod( IsSCTCharPartition,
    "for character table and list of char sets",
    [IsOrdinaryTable, IsTable],
    function( ct, part )
    # returns whether part as partition of irr. chars of ct
    # defines a supercharacter theory  
    # returns in particular false if part is not a partition.
    return Set( part, Set ) = 
       CharPartitionFromClassSets( ct, 
         ClassPartitionFromCharSets( ct, part ) );
end );



#############################################################################
##
#F 
##
InstallMethod( StepsToSCTfromClassPartition,
    "for character table and list of class sets",
    [IsOrdinaryTable, IsTable],
    function( ct, clstartset )
    # counts the number of partitions
    # (of the classes or the characters) 
    # which are formed until a partition belongs
    # to a supercharacter theory.
    local clpart,        # class partition
          chpart,        # character partition
          clsize, chsize, 
          steps;
        
    chpart:= CharPartitionFromClassSets( ct, clstartset );
    chsize:= Length( chpart );
    clpart:= ClassPartitionFromCharSets( ct, chpart );
    clsize:= Length( clpart );
    
    if Set( clstartset, Set ) = clpart 
    then return 0; 
    else steps:= 1;
    fi;
    
    while clsize <> chsize do
        steps:= steps + 1;
        chpart:= CharPartitionFromClassSets( ct, clpart );
        chsize:= Length( chpart );
        if clsize <> chsize 
        then steps:= steps + 1;
            clpart:= ClassPartitionFromCharSets( ct,chpart );
            clsize:= Length( clpart );
        fi;
    od;
    return steps;
end );







#############################################################################
##
## Print and Display supercharacter tables
##


#############################################################################
##
#M 
##
InstallMethod( ViewObj,
    "for supercharacter tables with known character table",
    [ IsSuperCharTable and IsSCTwithCharTable ],
    function( sct )
    Print( "SCT on " );
    View( ParentCharacterTable( sct ) );
    Print( " )" );
    end
);


#############################################################################
##
#M 
##
InstallMethod( PrintObj,
    "for supercharacter table with known character table",
    [ IsSuperCharTable and IsSCTwithCharTable ],
    function( sct )
    Print( "SCTfromClassPartition( ",
           ParentCharacterTable( sct ), 
           ", ",
           ClassPartitionOfSCT( sct ),
           " )" );
    end
);

#############################################################################
##
#M 
##
##  Display as other character tables, but always suppress printing 
##  centralizer orders, and default letter is 'S'
##
InstallOtherMethod( Display,
    "for supercharacter table and a record",
    [ IsSuperCharTable, IsRecord ],
    function( sct, options )
    local sctopts;

    # suppress printing orders of centralizers,
    # regardless of what user says, but do not change options.
    sctopts:= ShallowCopy( options );
    sctopts.centralizers:= false;
    
    # use S for supercharacter names
    if not IsBound( sctopts.letter ) then
        sctopts.letter:= "S";
    fi;
    
    if IsBound( sctopts.Display ) then
        options.Display( sct, sctopts );
    else
      CharacterTableDisplayDefaults.Global.Display( sct, sctopts );
    fi;    
    end );
    
##  for trivial sct, we can use simply Display for parent table:
InstallOtherMethod( Display,
    "for the finest supercharacter theory",
    [ IsSuperCharTable and EqualsParentTable, IsRecord ],
    function( sct, options )
    Display( ParentCharacterTable( sct ), options );
    end );


#############################################################################
##
#M  Identifier( <sct> )
##
##  dummy function to make 'Display' work
##
InstallMethod( Identifier,
    "for supercharacter table with parent character table",
    [ IsSuperCharTable and IsSCTwithCharTable ],
    function( sct )
    return Concatenation( "SCT on ", Identifier( ParentCharacterTable( sct ) ) );
    end
);







#############################################################################
##
##  compare scts
##


##  We will need to compare different supercharacter theories to form sets 
##  of them. 
##  TODO maybe form families of scts on character tables so that 
##  supercharacter theories on different character tables are in different 
##  families? Maybe cleaner?
##

InstallMethod( \=,
    "for two supercharacter theories",
    IsIdenticalObj,      # from same family, clear anyway
    [ IsSuperCharTable and IsSCTwithCharTable, IsSuperCharTable and IsSCTwithCharTable ],
    function( sct1, sct2 )
        return Identifier( ParentCharacterTable( sct1 ) ) 
               = Identifier( ParentCharacterTable( sct2 ) )
               and
               ClassPartitionOfSCT( sct1 ) 
               = ClassPartitionOfSCT( sct2 );
    end
);

InstallMethod( \<,
    "for two supercharacter theories",
    IsIdenticalObj,      # from same family, clear anyway
    [ IsSuperCharTable and IsSCTwithCharTable, IsSuperCharTable and IsSCTwithCharTable ],
    function( sct1, sct2 )
    return Identifier( ParentCharacterTable( sct1 ) ) 
           < Identifier( ParentCharacterTable( sct2 ) )
           or
           (  Identifier( ParentCharacterTable( sct1 ) ) 
                  = Identifier( ParentCharacterTable( sct2 ) )
              and  ClassPartitionOfSCT( sct1 ) 
               < ClassPartitionOfSCT( sct2 )
            );   
    end
);






#############################################################################
##
##  Compute all supercharacter theories of a given character table.
##


#############################################################################
##
#F  FirstStepSCTs( ct, k )
##
InstallMethod( FirstStepSCTs,
    "for character table and positive integer",
    [ IsOrdinaryTable, IsPosInt ],
    function( ct, k )
    # This function runs through all subsets S of G \setminus 1
    # such that S is a union of k conjugacy classes,
    # and finds the coarsest supercharacter theories
    # containing S as superclass, if such a theory exists at all.
    # the function returns the list of all supercharacter theories
    # found in this way.
    
    local kct,     # number of conjugacy classes
          sct, scts, 
          iter,    # iterator through subsets of classes
          set;
    
    kct:= NrConjugacyClasses( ct );
    if kct = 1 and k = 1 then return [ SCTfromClassPartition( ct, [[]] ) ]; fi; 
    if k >= kct or k<=0  then return []; fi;

    
    scts:=[];

    Info( InfoSuperChar, 2,
          "FirstStepSCTs now iterates through ", NrCombinations( [2..kct], k ), 
           " subsets of Cl(G) of size ", k, "." );
    iter:= IteratorOfCombinations( [2..kct], k );
    
    for set in iter do
        sct:= SCTWithGivenSuperclass( ct, set );
        if sct <> fail then
            Info( InfoSuperChar, 4,
                "FirstStepSCTs found superclass ", set ); 
            AddSet( scts, sct );
        fi;
    od;
    Info( InfoSuperChar, 2,
          "FirstStepSCTs found ", Length( scts ), " different supercharacter theories." );  
    return scts;
    end 
);






#############################################################################
##
#F  FirstStepSCTReps( ct, k )
##
InstallMethod( FirstStepSCTReps,
    "for character table and positive integer",
    [ IsOrdinaryTable, IsPosInt ],
    function( ct, k )
    # as FirstStepSCTs, but just one representative
    # in each orbit under WeakAutsOfTable( ct )
    # is tested and found.
    local ta,       # group of table automorphisms as perm group on 
                    # class positions
          kct,      # nr conjugacy classes
          allsets,  # all subsets of size k
          repsets,  # representatives of subsets of size k
          set,      # set representing  set of classes
          sct, sctold,      #
          scts;               # list of supercharacter theories
    
    ta:= WeakAutsOfTable( ct );
    
    if Size( ta ) = 1 then
        return FirstStepSCTs( ct, k );
    fi;
    
    kct:= NrConjugacyClasses( ct );
    if k >= kct or k<=0  then return []; fi;
    
    if Binomial( kct-1, k ) > 5200300 then # Binomial( 25, 12 )
        TryNextMethod();
    fi;
    
    scts:=[];
    
    allsets:= Combinations( [2..kct], k );
    
    Info( InfoSuperChar, 2,
          "FirstStepSCTReps computes orbits on ", Length( allsets ), " sets of size ", k, "..." );
    repsets:= List( OrbitsDomain( ta, allsets, OnSets ), orb-> orb[1] );
    Info( InfoSuperChar, 2, 
          "Now running through ", Length( repsets ), " sets of size ", k, "..." ); 
    
    for set in repsets do
        sct:= SCTWithGivenSuperclass( ct, set );
        if sct <> fail then
            Info( InfoSuperChar, 4,
                "FirstStepSCTReps found superclass ", set ); 
            if ForAll( scts, sctold-> 
                           RepresentativeAction( ta, ClassPartitionOfSCT( sctold ), 
                                ClassPartitionOfSCT( sct ), OnSetsDisjointSets 
                           ) = fail 
                      ) then
                AddSet( scts, sct );
            else Info( InfoSuperChar, 4,
                     "... corresponding supercharacter theory already found up to table aut." );
            fi;
        fi;
    od;
    
    Info( InfoSuperChar, 2,
          "FirstStepSCTReps found ", Length( scts ), 
          " supercharacter theories up to table automorphisms." );  
    return scts;
    end
);
    
InstallMethod( FirstStepSCTReps,
    "for character table and positive integer and kG over k big",
    [ IsOrdinaryTable, IsPosInt ],
    -1,
    function( ct, k )
    # extra method for kG over k big to avoid memory overflow
    # much less efficient, to be improved
    local ta,          # group of table automorphisms as perm group on 
                       # class positions
          kct,         # nr conjugacy classes
          iter,        # iterator through all combinations
          set, set2,   # set representing  set of classes
          orb,         # orbit of set under ta
          sct, sctold, #
          scts;        # list of supercharacter theories
    
    ta:= WeakAutsOfTable( ct );
    
    kct:= NrConjugacyClasses( ct );    
    
    scts:=[];    

    iter:= IteratorOfCombinations( [2..kct], k );

        # very naive code, probably inefficient.
        #        can this be done better?
        
    Info( InfoSuperChar, 2, 
          "FirstStepSCTReps runs through ", Binomial( kct-1, k ), " sets of size ", k, "..." ); 
    Info( InfoSuperChar, 2, 
          "Less efficient implementation to avoid memory overflow for big number of subsets" ); 

    
    for set in iter do
        # check if minimal in orbit:
        orb:= Orbit( ta, set, OnSets );
        if ForAll( orb, set2-> set <= set2 ) then 
            sct:= SCTWithGivenSuperclass( ct, set );
            if sct <> fail then
                Info( InfoSuperChar, 4,
                    "FirstStepSCTReps found superclass ", set ); 
                if ForAll( scts, sctold-> 
                           RepresentativeAction( ta, ClassPartitionOfSCT( sctold ), 
                                ClassPartitionOfSCT( sct ), OnSetsDisjointSets 
                                 ) = fail 
                   ) then
                    AddSet( scts, sct );
                else Info( InfoSuperChar, 4,
                     "... corresponding supercharacter theory already found up to table aut." );
                fi;
            fi;
        fi;
    od;
    
    Info( InfoSuperChar, 2,
          "FirstStepSCTReps found ", Length( scts ), " supercharacter theories up to table auts." );  
    return scts;
    end
);


#############################################################################
##
#M  IkkSCTs( ct )
##
InstallMethod( IkkSCTs,
    "for character table",
    [ IsOrdinaryTable ],
    function( ct )
    local kct,     
          scts,        # list of supercharacter theories, result
          k,           # 
          allpartts,   # list of set partitions of [2..kct ] into two sets
                       # of equal size
          set,
          partt;
    
    kct:= NrConjugacyClasses( ct );
    if IsEvenInt( kct ) then return [];
    fi;
    
    scts:=[];
    k:= (kct-1)/2;
    allpartts:= List( Combinations( [3..kct], k ),
                        set-> [ Difference( [2..kct], set ), set ]
                    );
    Info( InfoSuperChar, 2, 
              "IkkSCTs runs through ", Length( allpartts ), 
              " partitions into two sets of size ", k, "..." 
         );
    for partt in allpartts do
        if Length( CharPartitionFromClassSets( ct, partt ) ) = 3 then
            Info( InfoSuperChar, 4, 
                  "IkkSCTs found SCT class partition [1], ",
                  partt[1], ", ", partt[2], "." );
            AddSet( scts, SCTfromClassPartition( ct, partt ) );
        fi;
    od;    
        
    Info( InfoSuperChar, 2,
          "IkkSCTs found ", Length( scts ), 
          " supercharacter theories." );  
    return scts;
    end 
);    


#############################################################################
##
#M  IkkSCTReps( ct )
##
InstallMethod( IkkSCTReps,
    "for character table",
    [ IsOrdinaryTable ],
    function( ct )
    local kct,
          scts,        # list of supercharacter theories, result
          k,           # 
          allpartts,   # list of set partitions of [2..kct ] into two sets
                       # of equal size
          reppartts,   # representatives of orbits of such partitions
          ta,
          orb,
          set,
          partt;


    kct:= NrConjugacyClasses( ct );
    if IsEvenInt( kct ) then return [];
    fi;
    
    if kct >26 then 
       TryNextMethod();
    fi;
    
    scts:=[];    
    k:= (kct-1)/2;
    ta:= WeakAutsOfTable( ct );
    
    
    allpartts:= List( Combinations( [3..kct], k ),
                        set-> [ Difference( [2..kct], set ), set ]
                     );
    Info( InfoSuperChar, 2,
          "IkkSCTReps computes orbits on the ", 
          Length( allpartts ), 
          " partitions into two sets of size ", k, "..." );
    reppartts:= List( OrbitsDomain( ta, allpartts, OnSetsDisjointSets ), orb-> orb[1] );
    Info( InfoSuperChar, 2, 
              "Now running through ", Length( reppartts ), " such partitions ..." ); 
    for partt in reppartts do
        if Length( CharPartitionFromClassSets( ct, partt ) ) = 3 then
            Info( InfoSuperChar, 4, 
                  "IkkSCTReps found SCT class partition [1], ",
                  partt[1], ", ", partt[2], "." );
            AddSet( scts, SCTfromClassPartition( ct, partt ) );
        fi;
    od;
        
    Info( InfoSuperChar, 2,
          "IkkSCTReps found ", Length( scts ), 
          " supercharacter theories up to table automorphisms." );  
    return scts;    
    end
);


InstallMethod( IkkSCTReps,
    "for character table with many classes",
    [ IsOrdinaryTable ],
    -1,
    function( ct )
    local kct,
          scts,        # list of supercharacter theories, result
          k,           # 
          iter,
          reppartts,   # representatives of orbits of such partitions
          ta,
          orb,
          set,
          partt, partt2;
    
    kct:= NrConjugacyClasses( ct );
    if IsEvenInt( kct ) then return [];
    fi;
    
    scts:=[];    
    k:= (kct-1)/2;
    ta:= WeakAutsOfTable( ct );

    iter:= IteratorOfCombinations( [3..kct], k );

    # very naive code, probably inefficient.
    #        can this be done better?
    Info( InfoSuperChar, 2, 
          "IkkSCTReps runs through ", Binomial( kct-2, k ), 
          " partitions into two sets of size ", k, "..." ); 
    Info( InfoSuperChar, 2, 
          "Less efficient implementation to avoid memory overflow for big number of subsets" ); 
    

    for set in iter do
        partt:= [ Difference( [2..kct], set ), set ];
        orb:= Orbit( ta, partt, OnSetsDisjointSets );
        if ForAll( orb, partt2-> partt <= partt2 ) then 
            if Length( CharPartitionFromClassSets( ct, partt ) ) = 3 then
            Info( InfoSuperChar, 4, 
                  "IkkRepSCTs found SCT class partition [1], ",
                  partt[1], ", ", partt[2], "." );
                AddSet( scts, SCTfromClassPartition( ct, partt ) );
            fi;            
        fi;
    od;
    
    Info( InfoSuperChar, 2,
          "IkkSCTReps found ", Length( scts ), 
          " supercharacter theories up to table automorphisms." );  

    return scts;
    end
);


#############################################################################
##
#M  GenSCTReps( ct )
##
InstallMethod( GenSCTReps,
    "for character table",
    [ IsOrdinaryTable ],
    function( ct )
    local kct, ta, scts, k,
          sctsnew, sct, sctold,
          allpartts, reppartts, 
          partt, set,orb ;

    kct:= NrConjugacyClasses( ct );
    Info( InfoSuperChar, 1, 
          "GenSCTReps called on character table ", Identifier( ct ), 
          " with ", kct, " conjugacy classes." );

    if kct <= 2 then return []; 
    fi;  
  
    ta:= WeakAutsOfTable( ct );
    Info( InfoSuperChar, 1,
          "Group of table automorphisms has size ", Size( ta ) );
    
    scts:=[];

    for k in [ 1..Int( (kct-2)/2 ) ] do
        sctsnew:= FirstStepSCTReps( ct, k );
        for sct in sctsnew do
            if ForAll( scts, 
                       sctold-> 
                           RepresentativeAction( ta, 
                             ClassPartitionOfSCT( sctold ), 
                             ClassPartitionOfSCT( sct ), 
                             OnSetsDisjointSets ) = fail )
            then AddSet( scts, sct );
            else Info( InfoSuperChar, 3, "Some SCT already found from smaller set." );
            fi;
        od;
        Info( InfoSuperChar, 2, 
              "Found ", Length( scts ), " supercharacter theories so far." );
    od; 
    
    if IsOddInt( kct ) then
         sctsnew:= IkkSCTReps( ct );
         UniteSet( scts, sctsnew );
    fi;
        
    Info( InfoSuperChar, 1,
          "GenSCTReps found ", Length( scts ), 
          " supercharacter theories up to table automorphisms." );  
    return scts;    
    end
);


#############################################################################
##
#M  AllSCTReps( ct )
##
InstallMethod( AllSCTReps,
    "for character table",
    [ IsOrdinaryTable ],
    function( ct )
    # returns all SCTs of character table ct,
    # up to table automorphisms.
    local reps_2sct,   # list of second order SCT class partt (up to ta)
          nr_rmax,          # cardinality of the latter
          reps_sct,      # list of all SCT class partt (up to ta), to be found
          ta,               # group of table automrphisms
          all_2sct,    # list of all second order SCT class partt
          all_sct,
          new, new2,        # new sct class partitions found
          foundnew,         # boolean, if something new has been found
          nrnewfound,       # nr of new scts
          partts,           # list of partitions
          ii, jj,
          part1, part2, clpart, part_new, part_old;  # a class partition
          
          
    
    Info( InfoSuperChar, 1, 
          "AllSCTs called on character table with ",
           NrConjugacyClasses( ct ),
          " conjugacy classes." );
          
    reps_2sct:= Set( GenSCTReps( ct ), ClassPartitionOfSCT );
    nr_rmax:= Length( reps_2sct );

    # initialize reps_sct with reps_2sct:
    reps_sct:= Set( reps_2sct );

    # compute orbits of reps_2sct:
    ta:= WeakAutsOfTable( ct );
    all_2sct:=  [];
    for clpart in reps_2sct do
        UniteSet( all_2sct, Orbit( ta, clpart, OnSetsDisjointSets ) );
    od;

    all_sct:= Set( all_2sct );
    
    # form meets of two members of all_2sct, up to table aut 
    # (well, not exactly up to table aut, but I'm too lazy to code this properly)
    new:= [];
    foundnew:= false;
    nrnewfound:= 0;
    Info( InfoSuperChar, 1, 
          "Now forming meets of supercharacter theories to find more..." );    

    partts:= [];
    for ii in [ 1.. nr_rmax ] do
        for jj in [ ii.. nr_rmax ] do
            for clpart in Orbit( ta, reps_2sct[jj], OnSetsDisjointSets ) do
                part_new:= PartitionMeet( reps_2sct[ii], clpart );
                if not (part_new in all_sct) then
                    AddSet( partts, part_new );
                fi;
            od;
        od;
    od;
    
    
    # compute scts from the partitions just found:
    Info( InfoSuperChar, 1,
          "Need to refine ", Length( partts ), " new partitions." );
              
    partts:= Set( partts, 
                 clpart-> ClassPartitionOfSCT( SCTfromClassPartition( ct, clpart ) ) );
    Info( InfoSuperChar, 2, 
          Length( partts ), " more supercharacter theories. See which already found... ");

    for part_new in partts do
        if not(part_new in all_sct)
        then
            AddSet( reps_sct, part_new );
            AddSet( new, part_new );
            UniteSet( all_sct, Orbit( ta, part_new, OnSetsDisjointSets ) );
            foundnew:= true;
            nrnewfound:= nrnewfound + 1;
            Info( InfoSuperChar, 4, "Found non-maximal supercharacter theory ", part_new );
        fi;
    od;
    
    Info( InfoSuperChar, 2,
          "Found ", nrnewfound, " non-maximal supercharacter theories in first round." );
          
    # if found any new scts in last step, now form meets of these
    # with partitions from all_2sct
    # and repeat until no more new ones are found:
    
    new2:= [];
    while foundnew do
        partts:= [];
        foundnew:= false;
        
        # form partition meets:
        for part1 in new do
            for part2 in all_2sct do
                AddSet( partts, PartitionMeet( part1, part2 ) );
            od;
        od;
        Info( InfoSuperChar, 1,
              "Need to refine ", Length( partts ), " new partitions." );
             
        partts:= Set( partts, clpart-> ClassPartitionOfSCT( SCTfromClassPartition( ct, clpart ) ) ); 
        # compute scts from these partitions:      
        for part_new in partts do
            if not ( part_new in all_sct )
            then foundnew:= true;
                nrnewfound:= nrnewfound + 1;
                Info( InfoSuperChar, 4, "Found non-maximal supercharacter theory ", part_new );
                AddSet( reps_sct, part_new );
                AddSet( new2, part_new );
                UniteSet( all_sct, Orbit( ta, part_new, OnSetsDisjointSets ) );
            fi;
        od;
        
        Info( InfoSuperChar, 2,
              "Found ", Length( new2 ), " more non-maximal supercharacter theories in another round." );
        new:= ShallowCopy( new2 );
        new2:= [];
    od;

    Info( InfoSuperChar, 1, 
          "Found ", nrnewfound, " non-maximal supercharacter theories alltogether." 
         );
    
    # Add the trivial coarse partition and return corr. scts:
    AddSet( reps_sct, [ [1], [ 2..NrConjugacyClasses( ct ) ] ] );
    return Set( reps_sct, clpart-> SCTfromClassPartition( ct, clpart ) );
    end
);

#############################################################################
##
#M  NrSuperCharacterTheories( ct )
##
InstallMethod( NrSuperCharacterTheories,
    "for character Table",
    [ IsOrdinaryTable ],
    function( ct )
    local scts,    # list of all superchar theories
          ta,      # group of weak table auts
          classparts;  # class partitions corr. to scts.
    
    scts:= AllSCTReps( ct );
    ta:= WeakAutsOfTable( ct );
    classparts:= List( scts, ClassPartitionOfSCT );
    return Sum( OrbitLengths( ta, classparts, OnSetsDisjointSets ) );
    end );

    
    
    
    
    
#############################################################################
##
##  other 
##
#############################################################################




#############################################################################
##
#M 
##
InstallMethod( WeakAutsOfTable,
    "for ordinary character tbale",
    [IsOrdinaryTable],
    function( ct );
    # permutations of [ 1..k(ct) ] which leave
    # the set Irr( ct ) fixed.
    return MatrixAutomorphisms( Irr( ct ) );
    end
);


#############################################################################
##
#M  PartitionMeet( part1, part2 )
##
InstallMethod( PartitionMeet,
    "for two partitions of the same set",
    IsIdenticalObj,
    [ IsTable, IsTable ],
    function( part1, part2 )
    # compute the meet of the two partitions
    # part1 and part2 in the lattice of set partitions 
    # results may be weird if part1, part2 are not partitions
    # or not partitions of the same set.
    local meetpart, block1, block2, i, block;
    
    meetpart:= [];
    
    for block1 in part1 do
        if Length( block1 ) = 1 then
            AddSet( meetpart, block1 );
        else 
            for i in block1 do
                if [i] in part2 then
                    AddSet( meetpart, [i] );
                else block2 := First( part2, block-> i in block );
                     if block2 <> fail then
                         AddSet( meetpart, IntersectionSet( block1, block2 ) );
                     else Error( "part1 and part2 must be partitions of the same set!" );
                     fi;                       
                fi;
            od;
        fi;
    od;
    
    return Immutable( meetpart );
    end );


    
    
    
    
##########################################################################
#  functions used to verify that S6(2) has no supercharacter theories:
    
ContainsAtMost:= function( list, func, k )
    # tests whether List( list, func ) has at most k different values
    local set, i, pos;
    if IsEmpty( list ) then return true;
    fi;
    set:= list{[1]};
    pos:= 1;
    for i in [2..Int(k)+1] do
        pos:= PositionProperty( list, x-> not( func( x ) in set ), pos );
        if pos = fail then return true; 
        fi;
        AddSet( set, func( list[pos] ) );
    od;
    return false;
end;
    
FindNontrivialSCT:= function( ct )
    # returns one supercharacter theory of character table ct
    # which is different from the trivial ones, 
    # i.e. there are more than 2 superclasses, but less than
    # k( ct ) superclasses.
    # returns fail is no such theory exists.
    # It takes a while to verify that CharacterTable( "S6(2)" )
    # has no nontrivial supercharacter theory.
    local kct, 
        k, 
        part,
        sct,
        iter, 
        set,
        classpart,
        clsize,
        charpart, chsize,
        chi, class;        
    
    kct:= NrConjugacyClasses( ct );
    Info( InfoSuperChar, 2,
          "FindNontrivialSCT called on character table with ",
           kct, " conjugacy classes." );
    if kct <= 3 then return fail; fi;
    
    Info( InfoSuperChar, 2, 
          "Searching nontrivial supercharacter theories with superclass of one conj. class ..." );
    
    for k in [ 2..kct ] do
        part:= [ [k], Difference( [ 2..kct ], [k] ) ];
        sct:= SCTfromClassPartition( ct, part );
        if Length( ClassPartitionOfSCT( sct ) ) < kct then
            return sct;
        fi;
    od;
    
    # Probably the only groups where nothing has been found in the preceding for-loop
    # are cyclic groups of prime order and Sp(6,2).
    
    for k in [ 2 .. Int( (kct-1)/2 ) ] do
        iter:= IteratorOfCombinations( [ 2..kct ], k );
        Info( InfoSuperChar, 1, 
              "Every nontrivial superclass contains at least ", k, " conjugacy classes." );
        for set in iter do
            if ContainsAtMost( Irr( ct ), 
                     chi-> Sum( set, class-> CentralCharacter( chi )[ class ] ),
                     1 + (kct-1)/k   
                   ) 
            then classpart:= [ [1], set, Difference( [ 2..kct ], set ) ];
                clsize:= 3;
                repeat 
                    charpart:= CharPartitionFromClassSets( ct, classpart );
                    chsize:= Length( charpart );
                    Info( InfoSuperChar, 4, 
                          "testing ", set, ": char. partition with ", chsize, " elements." );                    
                    if clsize <> chsize then
                        classpart:= ClassPartitionFromCharSets( ct, charpart );
                        clsize:= Length( classpart );
                    fi;
                until not( set in classpart ) 
                      or clsize = chsize 
                      or clsize > (kct-1)/k + 1;
                if set in classpart and clsize = chsize then
                    return SCTfromClassPartition( ct, classpart );
                fi;
            fi;
        od;
    od;
    return fail;
end;



